Fragmentation and filaments at the onset of star and cluster formation: SABOCA 350 $\mu$m view of ATLASGAL selected massive clumps

The structure formation of the dense interstellar material and the fragmentation of clumps into cores is a fundamental step to understand how stars and stellar clusters form. We aim to establish a statistical view of clump fragmentation at sub-parsec scales based on a large sample of massive clumps selected from the ATLASGAL survey. We used the APEX/SABOCA camera at 350 $\mu$m to image clumps at a resolution of 8.$''$5. The majority of the sample consists of massive clumps that are weak or in absorption at 24 $\mu$m. We resolve rich filamentary structures and identify the population of compact sources. We use association with mid-infrared 22-24 $\mu$m and 70 $\mu$m point sources to pin down the star formation activity of the cores. We then statistically assess their physical properties, and the fragmentation characteristics of massive clumps. We find a moderate correlation between the clump fragmentation levels with the clump gas density and the predicted number of fragments with pure Jeans fragmentation scenario; we find a strong correlation between the mass of the most massive fragment and the total clump mass, suggesting that the self-gravity may play an important role in the clumps' small scale structure formation. We identify 27 massive quiescent cores with $M_{\rm core}>100$ M$_{\odot}$ within 5 kpc; these are massive enough to be self-gravitating but do not yet show any sign of star-formation. This sample comprises, therefore, promising candidates of massive pre-stellar cores, or deeply embedded high-mass protostars.

==> appendix1_sm/shrinkpdf.sh <==
#!/bin/sh

# http://www.alfredklomp.com/programming/shrinkpdf
# Licensed under the 3-clause BSD license:
#
# Copyright (c) 2014-2019, Alfred Klomp
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
# 1. Redistributions of source code must retain the above copyright notice,
#    this list of conditions and the following disclaimer.
# 2. Redistributions in binary form must reproduce the above copyright notice,
#    this list of conditions and the following disclaimer in the documentation
#    and/or other materials provided with the distribution.
# 3. Neither the name of the copyright holder nor the names of its contributors
#    may be used to endorse or promote products derived from this software
#    without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.


shrink ()
{
	gs					\
	  -q -dNOPAUSE -dBATCH -dSAFER		\
	  -sDEVICE=pdfwrite			\
	  -dCompatibilityLevel=1.3		\
	  -dPDFSETTINGS=/screen			\
	  -dEmbedAllFonts=true			\
	  -dSubsetFonts=true			\
	  -dAutoRotatePages=/None		\
	  -dColorImageDownsampleType=/Bicubic	\
	  -dColorImageResolution=$3		\
	  -dGrayImageDownsampleType=/Bicubic	\
	  -dGrayImageResolution=$3		\
	  -dMonoImageDownsampleType=/Subsample	\
	  -dMonoImageResolution=$3		\
	  -sOutputFile="$2"			\
	  "$1"
}

check_smaller ()
{
	# If $1 and $2 are regular files, we can compare file sizes to
	# see if we succeeded in shrinking. If not, we copy $1 over $2:
	if [ ! -f "$1" -o ! -f "$2" ]; then
		return 0;
	fi
	ISIZE="$(echo $(wc -c "$1") | cut -f1 -d\ )"
	OSIZE="$(echo $(wc -c "$2") | cut -f1 -d\ )"
	if [ "$ISIZE" -lt "$OSIZE" ]; then
		echo "Input smaller than output, doing straight copy" >&2
		cp "$1" "$2"
	fi
}

usage ()
{
	echo "Reduces PDF filesize by lossy recompressing with Ghostscript."
	echo "Not guaranteed to succeed, but usually works."
	echo "  Usage: $1 infile [outfile] [resolution_in_dpi]"
}

IFILE="$1"

# Need an input file:
if [ -z "$IFILE" ]; then
	usage "$0"
	exit 1
fi

# Output filename defaults to "-" (stdout) unless given:
if [ ! -z "$2" ]; then
	OFILE="$2"
else
	OFILE="-"
fi

# Output resolution defaults to 72 unless given:
if [ ! -z "$3" ]; then
	res="$3"
else
	res="72"
fi

shrink "$IFILE" "$OFILE" "$res" || exit $?

check_smaller "$IFILE" "$OFILE"



==> latex.py <==
jobname="aanda_saboca_yuxin_v3_md_subm_rev2_subm"

